Deuterium Production in an Effective Field Theory Constructed from On-Shell Amplitudes

We compute the deuterium-production reaction $n+p \to d+\gamma$ in an effective field theory whose degrees of freedom are the nuclear states themselves: the amplitude is assembled from on-shell three-point vertices, glued across its factorization channels, and completed by the contact terms consistent with the symmetries. The deuteron enters through the $d$-$n$-$p$ vertex, normalized to the measured asymptotic normalization coefficient. Rescattering of the nucleon pair is resummed dispersively, leaving two short-distance constants, an isovector magnetic and an electric dipole contact interaction. A joint Bayesian fit to the thermal capture measurements and the SLEGS photodisintegration data finds both of natural size and determines the thermonuclear rate to 0.22-0.24% across the nucleosynthesis window, including systematics spanning the defensible treatments of the SLEGS data and of the $P$-wave rescattering. Truncating the expansion is bounded separately at 0.12%, of which the next order of contact terms -- degenerate with the two fitted constants -- supplies 0.03%, for a total theory uncertainty of 0.25-0.27%. Propagated through a BBN network, the rate shifts the predicted primordial deuterium by -0.06% and cuts this reaction's contribution to the D/H uncertainty from 0.089% to 0.050%, retiring it from the primordial D/H error budget for practical purposes.

==> anc/npdg_rate_table.csv <==
# n + p -> d + gamma thermonuclear rate, this work (npdg_paper_v4)
# N_A<sigma v> in cm^3 s^-1 mol^-1; T9 = T/10^9 K
# lower/upper are the 1 sigma TOTAL theory uncertainty: joint-fit posterior
# (+) SLEGS-treatment (+) 3P-treatment systematics (+) the 0.12% truncation
# bound, in quadrature (Sec. IV.C). frac_posterior/frac_total are the
# corresponding fractional half-widths in percent.
T9,NA_sigma_v,NA_sigma_v_lower,NA_sigma_v_upper,frac_posterior_pct,frac_total_pct
0.001,44122.8,44007.2,44238.3,0.232,0.262
0.002,44047.3,43931.9,44162.7,0.232,0.262
0.003,43972.4,43857.2,44087.6,0.232,0.262
0.004,43898,43783,44013,0.232,0.262
0.005,43824.1,43709.3,43938.9,0.232,0.262
0.006,43750.7,43636.1,43865.3,0.232,0.262
0.007,43677.8,43563.4,43792.2,0.232,0.262
0.008,43605.4,43491.2,43719.6,0.232,0.262
0.009,43533.5,43419.5,43647.5,0.232,0.262
0.01,43462.1,43348.2,43575.9,0.232,0.262
0.011,43391.1,43277.3,43504.9,0.232,0.262
0.012,43320.6,43206.9,43434.3,0.232,0.262
0.013,43250.6,43137,43364.2,0.232,0.263
0.014,43181,43067.6,43294.5,0.233,0.263
0.015,43111.9,42998.5,43225.2,0.233,0.263
0.016,43043.2,42930,43156.4,0.233,0.263
0.018,42907.2,42794.2,43020.2,0.233,0.263
0.02,42772.9,42660.1,42885.6,0.234,0.264
0.025,42444.3,42332.2,42556.4,0.234,0.264
0.03,42125.7,42014.3,42237.2,0.235,0.265
0.04,41516.2,41406.1,41626.3,0.235,0.265
0.05,40940.6,40831.8,41049.4,0.236,0.266
0.06,40395.7,40288.4,40503,0.236,0.266
0.07,39878.8,39772.8,39984.7,0.236,0.266
0.08,39387.5,39282.9,39492.2,0.236,0.266
0.09,38919.9,38816.4,39023.3,0.236,0.266
0.1,38473.9,38371.7,38576.2,0.236,0.266
0.11,38048.2,37947.5,38148.9,0.234,0.265
0.12,37641.1,37541.8,37740.4,0.233,0.264
0.13,37251.5,37153.5,37349.4,0.232,0.263
0.14,36878.1,36781.5,36974.8,0.231,0.262
0.15,36520,36424.6,36615.5,0.231,0.261
0.16,36176.2,36081.9,36270.6,0.230,0.261
0.18,35528.1,35435.9,35620.3,0.228,0.260
0.2,34927.8,34837.5,35018,0.227,0.258
0.25,33604.5,33518.4,33690.6,0.224,0.256
0.3,32489,32406.4,32571.7,0.222,0.254
0.35,31538.5,31458.1,31619,0.222,0.255
0.4,30722,30643.4,30800.5,0.223,0.256
0.45,30016,29939.1,30093,0.223,0.256
0.5,29402.8,29327.3,29478.3,0.224,0.257
0.6,28401,28327.7,28474.2,0.224,0.258
0.7,27633.8,27563.5,27704.1,0.219,0.254
0.8,27045.8,26977.8,27113.8,0.214,0.251
0.9,26598,26531.8,26664.2,0.210,0.249
1,26262,26197.2,26326.9,0.207,0.247
1.25,25784.5,25721.3,25847.7,0.203,0.245
1.5,25667.1,25604.6,25729.6,0.199,0.244
1.75,25786.2,25722.7,25849.8,0.200,0.246
2,26066.9,26002.1,26131.7,0.202,0.249
2.5,26935.1,26865.6,27004.7,0.209,0.258
3,28042.1,27967.3,28116.9,0.215,0.267

